Reverse Flooding: exploiting radio interference for efficient propagation delay compensation in WSN clock synchronization

Clock synchronization is a necessary component in modern distributed systems, especially Wirless Sensor Networks (WSNs). Despite the great effort and the numerous improvements, the existing synchronization schemes do not yet address the cancellation of propagation delays. Up to a few years ago, this was not perceived as a problem, because the time-stamping precision was a more limiting factor for the accuracy achievable with a synchronization scheme. However, the recent introduction of efficient flooding schemes based on constructive interference has greatly improved the achievable accuracy, to the point where propagation delays can effectively become the main source of error. In this paper, we propose a method to estimate and compensate for the network propagation delays. Our proposal does not require to maintain a spanning tree of the network, and exploits constructive interference even to transmit packets whose content are slightly different. To show the validity of the approach, we implemented the propagation delay estimator on top of the FLOPSYNC-2 synchronization scheme. Experimental results prove the feasibility of measuring propagation delays using off-the-shelf microcontrollers and radio transceivers, and show how the proposed solution allows to achieve sub-microsecond clock synchronization even for networks where propagation delays are significant.

==> sections/bar_encoding_decoder.cpp <==
pair<int,bool> decode(unsigned char *packet, int len)
{
  int pktLenNibble = 2*len;
  int fromLeft = pktLenNibble - 1;
  bool twoInaRow = false;
  for(int i = 0; i < pktLenNibble; i++)
  {
    unsigned char mask = (i & 1) ? 0x0f : 0xf0;

    if((packet[i/2] & mask) != mask)
    {
      if(twoInaRow)
      {
        fromLeft = i - 2;
        twoInaRow = false;
        break;
      } else twoInaRow = true;
    } else twoInaRow = false;
  }
  if(twoInaRow) fromLeft--;

  int fromRight = 0;
  twoInaRow = false;
  for(int i = pktLenNibble - 1; i >= 0; i--)
  {
    unsigned char mask = (i & 1) ? 0x0f : 0xf0;
    if((packet[i/2] & mask) != 0x00)
    {
      if(twoInaRow)
      {
        fromRight = i + 2;
        twoInaRow = false;
        break;
      } else twoInaRow = true;
    } else twoInaRow = false;
  }
  if(twoInaRow) fromRight++;

  // If the destructive interference part of the packet
  // is too large, discard the packet by returning false
  const int threshold = 6;
  if(fromRight - fromLeft > threshold)
    return make_pair(0,false);
  
  return make_pair((fromLeft + fromRight + 1) / 2,true);
}
